Uncovering ecological state dynamics with hidden Markov models

Ecological systems can often be characterised by changes among a finite set of underlying states pertaining to individuals, populations, communities, or entire ecosystems through time. Owing to the inherent difficulty of empirical field studies, ecological state dynamics operating at any level of this hierarchy can often be unobservable or "hidden". Ecologists must therefore often contend with incomplete or indirect observations that are somehow related to these underlying processes. By formally disentangling state and observation processes based on simple yet powerful mathematical properties that can be used to describe many ecological phenomena, hidden Markov models (HMMs) can facilitate inferences about complex system state dynamics that might otherwise be intractable. However, while HMMs are routinely applied in other disciplines, they have only recently begun to gain traction within the broader ecological community. We provide a gentle introduction to HMMs, establish some common terminology, and review the immense scope of HMMs for applied ecological research. We also provide a supplemental tutorial on some of the more technical aspects of HMM implementation and interpretation. By illustrating how practitioners can use a simple conceptual template to customise HMMs for their specific systems of interest, revealing methodological links between existing applications, and highlighting some practical considerations and limitations of these approaches, our goal is to help establish HMMs as a fundamental inferential tool for ecologists.

==> caracaraExample.R <==
# Fit HMM to VDBA striated caracara (Phalcoboenus australis), Fahlbusch & Harrington (2019; https://doi.org/10.1242/jeb.211136) using 
# momentuHMM 
library(momentuHMM)                                                  

# Data --------------------------------------------------------------------
load("VDBAcaraEcoLetters.RData")  
# prepare data for momentuHMM
vdba <- momentuHMM::prepData(data=as.data.frame(VDBA), coordNames=NULL) 
# summarize data 
summary(vdba, dataNames="VDBA")
# plot data
plot(vdba, dataNames="VDBA", ask=FALSE) 

# Fit Model ---------------------------------------------------------------
# set number of states 
N <- 4 
# name states 
stateNames <- c("resting", "activity1", "activity2", "flying") 
# gamma distribution for VDBA
dist <- list(VDBA = "gamma")                                            
# stationary = TRUE means use initial distribution to be equilibrium distribution
stationary <- TRUE                                                      

## starting values for optimization
# gamma means for states 1,...,N
mu <- c(0.005,0.01,0.05,0.1)                                     
# gamma standard deviations for states 1,...,N
sig <- c(0.01,0.02,0.03,0.06)               
Par0 <- list(VDBA = c(mu,sig))
# logit-scale off-diagonal elements of the state transition probability matrix
beta0 <- matrix(-1.5, nrow=1, ncol=N*(N-1)) # default values                              

## fit the 4-state HMM
fit <- momentuHMM::fitHMM(data = vdba,
                          nbStates = N,
                          dist = dist,
                          Par0 = Par0,
                          beta0 = beta0,
                          stationary = stationary,
                          stateNames = stateNames,
                          nlmPar = list(print.level=2))

# look at fit 
fit

# plot state-dependent distributions 
plot(fit, ask=FALSE)

# Model Checking ----------------------------------------------------------
# pseudo-residuals
momentuHMM::plotPR(fit, lag.max = 30)

## simulate from fitted model
set.seed(5282)
nsims <- 100
simobs <- matrix(0, nr = length(VDBA), nc = nsims)
for (i in 1:nsims) {
  cat(i, " / ", nsims, "\r")
  isim <- suppressMessages(momentuHMM::simData(model=fit, obsPerAnimal=length(VDBA)+1))
  simobs[,i] <- isim$VDBA[1:length(VDBA)]
}

quans <- seq(0, 0.6, 0.01)
qmu <- qlcl <- qucl <- rep(0, length(quans))
for (i in 1:length(quans)) {
  qsamp <- apply(simobs, 2, FUN = function(x) {quantile(x, prob = quans[i])})
  qmu[i] <- mean(qsamp)
  qlcl[i] <- quantile(qsamp, prob = 0.025)
  qucl[i] <- quantile(qsamp, prob = 0.975)
}
qobs <- quantile(VDBA, prob = quans)
plot(quans, qobs, type = "l", lwd = 1.5, xlab = "Probabiliy", ylab = "Quantile")
lines(quans, qmu, col = "steelblue", lwd = 1.5)
lines(quans, qlcl, col = "steelblue", lwd = 1.5, lty = "dashed")
lines(quans, qucl, col = "steelblue", lwd = 1.5, lty = "dashed")

maxlag <- 30
acfs <- apply(simobs, 2, FUN = function(x) {acf(x, lag.max = maxlag, plot = FALSE)$acf})
acfmu <- rowMeans(acfs)
acfci <- apply(acfs, 1, quantile, prob = c(0.025, 0.975))
acf(VDBA, lag.max = maxlag)
points(0:maxlag, acfmu, col = "blue", pch = 19)
points(0:maxlag, acfci[1,], col = "blue", pch = "-", cex = 2)
points(0:maxlag, acfci[2,], col = "blue", pch = "-", cex = 2)


# State Decoding ----------------------------------------------------------
# global state decoding
gstates <- momentuHMM::viterbi(fit)  
# local state decoding
stProbs <- momentuHMM::stateProbs(fit) 
lstates <- apply(stProbs, 1, which.max)

momentuHMM::plotStates(fit, ask=FALSE)

# compare global and local state decoding
cb <- c("#F0E442","#E69F00", "#56B4E9", "#009E73")
plot(VDBA, col = cb[gstates], pch = 19)
plot(VDBA, col = cb[lstates], pch = 19)
table(gstates, lstates)


# Appendix ----------------------------------------------------------------

### fitting alternative models 
## three states
stateNames <- c("resting", "activity", "flying")                        # arbitrary names for the states

### starting values for optimization
mu <- c(0.005, 0.02, 0.04)                                              # gamma means for states 1,...,N
sig <- c(0.01, 0.03, 0.06)                                              # gamma standard deviations for states 1,...,N
Par0 <- list(VDBA = c(mu,sig))

### fit the 3-state HMM
fit3 <- momentuHMM::fitHMM(data = vdba,
                          nbStates = 3,
                          dist = dist,
                          Par0 = Par0,
                          stationary = stationary,
                          stateNames = stateNames,
                          nlmPar = list(print.level=2))

momentuHMM::plotPR(fit3) # pseudo-residuals

## two states
### starting values for optimization
mu <- c(0.01, 0.04)                                                     # gamma means for states 1,...,N
sig <- c(0.02, 0.06)                                                    # gamma standard deviations for states 1,...,N
Par0 <- list(VDBA = c(mu,sig))

### fit the 2-state HMM
fit2 <- momentuHMM::fitHMM(data = vdba,
                           nbStates = 2,
                           dist = dist,
                           Par0 = Par0,
                           stationary = stationary,
                           nlmPar = list(print.level=2))

momentuHMM::plotPR(fit2) # pseudo-residuals

# AIC model selection
AIC(fit2,fit3,fit)


==> caracaraExample_figs.R <==
# plot state-dependent distributions 
pdf("state-deps.pdf")
cb <- c("#F0E442","#E69F00", "#56B4E9", "#009E73")
h<-hist(VDBA+1,breaks=exp(seq(0,1,length=40)),plot=FALSE)
x<-h$mids
y<-h$density+1
plot(x,y,log="xy",type="n",xaxt="n",yaxt="n",xlim=c(1,1.6),bty="n",main="",xlab="VDBA",ylab="state-dependent distribution")
for (k in 1:40){
  segments(h$breaks[k],y[k],h$breaks[k+1],y[k])
}
for (k in 1:40){
  segments(h$breaks[k],1,h$breaks[k],y[k])
  segments(h$breaks[k+1],1,h$breaks[k+1],y[k])
}
axis(1,seq(0,1.5,by=0.1),at=seq(1,2.5,by=0.1))
axis(2,c(1,2,6,21)-1,at=c(1,2,6,21))
curve(fit$mle$delta[1]*dgamma(x-1,shape=fit$mle$VDBA[1,1]^2/fit$mle$VDBA[2,1]^2,
                              scale=fit$mle$VDBA[2,1]^2/fit$mle$VDBA[1,1])+1,from=1.00001,to=3,add=TRUE,col=cb[1],lwd=4,n=2000)
curve(fit$mle$delta[2]*dgamma(x-1,shape=fit$mle$VDBA[1,2]^2/fit$mle$VDBA[2,2]^2,
                              scale=fit$mle$VDBA[2,2]^2/fit$mle$VDBA[1,2])+1,from=1.00001,to=3,add=TRUE,col=cb[2],lwd=4,n=2000)
curve(fit$mle$delta[3]*dgamma(x-1,shape=fit$mle$VDBA[1,3]^2/fit$mle$VDBA[2,3]^2,
                              scale=fit$mle$VDBA[2,3]^2/fit$mle$VDBA[1,3])+1,from=1.00001,to=3,add=TRUE,col=cb[3],lwd=4,n=2000)
curve(fit$mle$delta[4]*dgamma(x-1,shape=fit$mle$VDBA[1,4]^2/fit$mle$VDBA[2,4]^2,
                              scale=fit$mle$VDBA[2,4]^2/fit$mle$VDBA[1,4])+1,from=1.00001,to=3,add=TRUE,col=cb[4],lwd=4,n=2000)
legend(1.1,22,paste("state",1:4),col=cb[1:4],lwd=c(3,3,3,3),lty=c(1,1,1,1),cex=1.2,bty="n")
dev.off()

pdf("pseudores.pdf")
v <- momentuHMM::pseudoRes(fit)
car::qqPlot(v$VDBARes,col="red",col.lines="black",lwd=1,grid=FALSE,xlab="Theoretical Quantiles",ylab="Sample Quantiles",main="Normal Q-Q Plot",id=FALSE)
dev.off()

pdf("quantile-gof.pdf")
plot(quans, qobs, type = "l", lwd = 1.5, xlab = "Probabiliy", ylab = "Quantile")
lines(quans, qmu, col = "steelblue", lwd = 1.5)
lines(quans, qlcl, col = "steelblue", lwd = 1.5, lty = "dashed")
lines(quans, qucl, col = "steelblue", lwd = 1.5, lty = "dashed")
dev.off()


maxlag <- 30
acfs <- apply(simobs, 2, FUN = function(x) {acf(x, lag.max = maxlag, plot = FALSE)$acf})
acfmu <- rowMeans(acfs)
acfci <- apply(acfs, 1, quantile, prob = c(0.025, 0.975))
pdf("acf-gof.pdf")
acf(VDBA, lag.max = maxlag)
points(0:maxlag, acfmu, col = "blue", pch = 19)
points(0:maxlag, acfci[1,], col = "blue", pch = "-", cex = 2)
points(0:maxlag, acfci[2,], col = "blue", pch = "-", cex = 2)
dev.off()
